Low Mass Group Environments have no Substantial Impact on the Circumgalactic Medium Metallicity

We explore how environment affects the metallicity of the circumgalactic medium (CGM) using 13 low mass galaxy groups (2-5 galaxies) at $\langle z_{abs}\rangle=0.25$ identified near background quasars. Using quasar spectra from HST/COS and from Keck/HIRES or VLT/UVES we measure column densities of, or determine limits on, CGM absorption lines. We use a Markov chain Monte Carlo approach with Cloudy to estimate metallicities of cool ($T\sim10^4$K) CGM gas within groups and compare them to CGM metallicities of 47 isolated galaxies. Both group and isolated CGM metallicities span a wide range ($-2<$[Si/H]$<0$), where the mean group ($-0.54\pm0.22$) and isolated ($-0.77\pm0.14$) CGM metallicities are similar. Group and isolated environments have similar distributions of {\HI} column densities as a function of impact parameter. However, contrary to isolated galaxies, we do not find an anti-correlation between {\HI} column density and the nearest group galaxy impact parameter. We additionally divided the groups by member luminosity ratios (i.e., galaxy-galaxy and galaxy-dwarf groups). While there was no significant difference in their mean metallicities, a modest increase in sample size should allow one to statistically identify a higher CGM metallicity in galaxy-dwarf groups compared to galaxy-galaxy groups. We conclude that either environmental effects have not played an important role in the metallicity of the CGM at this stage and expect that this may only occur when galaxies are strongly interacting or merging, or that some isolated galaxies have higher CGM metallicities due to past interactions. Thus, environment does not seem to be the cause of the CGM metallicity bimodality.

==> anc/J0125_3790_cd_table.tex <==
{\HI}   & $15.48$   &$0.02$\\
{\CII}  & $<13.46$  &$\cdots$\\
{\NII}  & $<15.50$  &$\cdots$\\
{\NV}   & $<14.23$  &$\cdots$\\
{\OI}   & $<14.52$  &$\cdots$\\
{\SiII} & $<13.24$  &$\cdots$\\
{\SiIII}& $<13.07$  &$\cdots$\\
{\SiIV} & $<12.43$  &$\cdots$\\
{\CaII} & $<11.55$  &$\cdots$\\
{\MgI}  & $<11.17$  &$\cdots$\\
{\MgII} & $<11.74$  &$\cdots$\\
{\MnII} & $<12.41$  &$\cdots$\\
{\FeII} & $<12.58$  &$\cdots$\\[-5pt]

==> anc/J0228_2677_cd_table.tex <==
{\HI}   & $14.21$   &$0.01$\\
{\CII}  & $<12.84$  &$\cdots$\\
{\CIII} & $<12.00$  &$\cdots$\\
{\NII}  & $<12.88$  &$\cdots$\\
{\NV}   & $<12.85$  &$\cdots$\\
{\OI}   & $<13.24$  &$\cdots$\\
{\SiII} & $<12.05$  &$\cdots$\\
{\SiIII}& $<11.52$  &$\cdots$\\
{\SiIV} & $<12.43$  &$\cdots$\\[-5pt]

==> anc/J0351_3251_cd_table.tex <==
{\HI}   & $15.26$   &$0.02$\\
{\CII}  & $<13.23$  &$\cdots$\\
{\CIII} & $13.96$  &$0.38$\\
{\NII}  & $<13.07$  &$\cdots$\\
{\NIII} & $<13.33$  &$\cdots$\\
{\NV}   & $<13.33$  &$\cdots$\\
{\OI}   & $<14.09$  &$\cdots$\\
{\SiII} & $<12.50$  &$\cdots$\\
{\SiIII}& $<12.70$  &$\cdots$\\
{\CaII} & $<11.29$  &$\cdots$\\
{\MgI}  & $<11.07$  &$\cdots$\\
{\MgII} & $<11.70$  &$\cdots$\\
{\MnII} & $<12.29$  &$\cdots$\\
{\FeII} & $<12.46$  &$\cdots$\\[-5pt]

==> anc/J0407_0914_cd_table.tex <==
{\HI}   & $14.36$   &$0.01$\\
{\CII}  & $<12.25$  &$\cdots$\\
{\CIV}  & $<12.48$  &$\cdots$\\
{\NII}  & $<12.52$  &$\cdots$\\
{\NV}   & $<12.22$  &$\cdots$\\
{\OI}   & $<12.69$  &$\cdots$\\
{\SiII} & $<11.39$  &$\cdots$\\
{\SiIII}& $12.40$  &$0.02$\\
{\CaII} & $<11.11$  &$\cdots$\\
{\MgI}  & $<11.23$  &$\cdots$\\
{\MgII} & $<11.98$  &$\cdots$\\[-5pt]

==> anc/J0853_0909_cd_table.tex <==
{\HI}   & $14.68$   &$0.04$\\
{\CII}  & $<13.03$  &$\cdots$\\
{\CIV}  & $<13.20$  &$\cdots$\\
{\NII}  & $<13.16$  &$\cdots$\\
{\NV}   & $<12.90$  &$\cdots$\\
{\OI}   & $<13.44$  &$\cdots$\\
{\SiII} & $<11.88$  &$\cdots$\\
{\SiIII}& $13.10$  &$0.03$\\
{\SiIV} & $<12.48$  &$\cdots$\\[-5pt]

==> anc/J0910_2644_cd_table.tex <==
{\HI}   & $15.47$   &$0.07$\\
{\CII}  & $<13.58$  &$\cdots$\\
{\CIII} & $<14.16$  &$\cdots$\\
{\NII}  & $<14.32$  &$\cdots$\\
{\NIII} & $<14.65$  &$\cdots$\\
{\NV}   & $<13.54$  &$\cdots$\\
{\OI}   & $<14.37$  &$\cdots$\\
{\SiII} & $<13.33$  &$\cdots$\\
{\SiIII}& $12.80$  &$0.30$\\
{\SiIV} & $<12.97$  &$\cdots$\\[-5pt]

==> anc/J0925_2471_cd_table.tex <==
{\HI}   & $19.58$   &$0.02$\\
{\CII}  & $>16.20$   &$\cdots$\\
{\NII}  & $>15.84$   &$\cdots$\\
{\NV}   & $13.73$   &$0.13$\\
{\OI}   & $16.29$   &$0.46$\\
{\SiII} & $14.48$   &$0.08$\\
{\SiIII}& $>14.00$   &$\cdots$\\
{\SiIV} & $<13.18$  &$\cdots$\\
{\CaII} & $<11.55$  &$\cdots$\\
{\MgI}  & $12.56$   &$1.45$\\
{\MgII} & $>14.11$   &$\cdots$\\
{\MnII} & $12.71$   &$7.8$\\
{\FeII} & $14.10$   &$0.16$\\[-5pt]

==> anc/J0928_1540_cd_table.tex <==
{\HI}   & $19.47$   &$0.02$\\
{\CII}  & $>15.20$   &$\cdots$\\
{\CIV}  & $14.66$   &$0.06$\\
{\NII}  & $>15.04$   &$\cdots$\\
{\NIII} & $14.60$   &$0.61$\\
{\NV}   & $<13.58$   &$\cdots$\\
{\OI}   & $>14.00$   &$\cdots$\\
{\SiII} & $>14.69$   &$\cdots$\\
{\SiIII}& $>14.15$   &$\cdots$\\
{\SiIV} & $<13.18$  &$\cdots$\\
{\CaII} & $12.88$  &$0.02$\\
{\MgI}  & $12.95$   &$1.70$\\
{\MgII} & $>15.18$   &$\cdots$\\[-5pt]

==> anc/J1009_3556_cd_table.tex <==
{\HI}   & $18.96$   &$0.07$\\
{\CII}  & $>15.22$   &$\cdots$\\
{\CIII} & $>16.60$   &$\cdots$\\
{\NII}  & $14.48$   &$0.05$\\
{\NIII} & $14.59$   &$0.08$\\
{\NV}   & $<14.16$   &$\cdots$\\
{\OI}   & $<14.09$   &$\cdots$\\
{\SiII} & $14.46$   &$0.04$\\
{\SiIII}& $>14.91$   &$\cdots$\\
{\CaII} & $11.81$  &$0.05$\\
{\MgI}  & $12.26$   &$1.80$\\
{\MgII} & $>14.96$   &$\cdots$\\
{\MnII} & $<11.95$   &$\cdots$\\
{\FeII} & $13.94$   &$0.02$\\[-5pt]

==> anc/J1119_0600_cd_table.tex <==
{\HI}   & $13.68$   &$0.02$\\
{\CII}  & $<12.31$  &$\cdots$\\
{\CIV}  & $<12.52$  &$\cdots$\\
{\NII}  & $<13.04$  &$\cdots$\\
{\NV}   & $<13.17$  &$\cdots$\\
{\OI}   & $<12.99$  &$\cdots$\\
{\SiII} & $<11.77$  &$\cdots$\\
{\SiIII}& $<11.56$  &$\cdots$\\
{\SiIV} & $<11.91$  &$\cdots$\\
{\CaII} & $<10.85$  &$\cdots$\\[-5pt]

==> anc/J1133_2366_cd_table.tex <==
{\HI}   & $18.35$   &$0.08$\\
{\CII}  & $14.87$  &$0.03$\\
{\CIII} & $>14.63$  &$\cdots$\\
{\NII}  & $14.68$  &$0.89$\\
{\NV}   & $<13.47$  &$\cdots`$\\
{\OI}   & $<14.14$  &$\cdots$\\
{\SiII} & $13.75$  &$0.04$\\
{\SiIII}& $>13.85$  &$\cdots$\\
{\SiIV} & $<13.78$  &$\cdots$\\
{\CaII} & $<11.54$  &$\cdots$\\
{\MgI}  & $<11.38$  &$\cdots$\\
{\MgII} & $13.63$  &$0.12$\\
{\MnII} & $<12.40$  &$\cdots$\\
{\FeII} & $13.61$  &$0.29$\\[-5pt]

==> anc/datafile4.txt <==
Title: Relationship between the Metallicity of the Circumgalactic 
       Medium and Galaxy Orientation 
Authors: Pointon S.K., Kacprzak G.G., Nielsen N.M., Muzahid S., 
         Murphy M.T., Churchill C.W., Charlton J.C.
Table: Measured Column Densities
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
--------------------------------------------------------------------------------
   1-  5 A5     ---      ID      J-Name    
   7- 14 F8.6   ---      z       Galaxy redshift
  16- 21 A6     ---      Ion     Ion identifier
  23- 23 A1     ---    l_logN    Limit flag on logN
  24- 28 F5.2   [cm-2]   logN    log column density (1)
  30- 34 F5.2   [cm-2]   uplogN  ? Upper limit on logN (1)
  36- 39 F4.2   ---    e_logN    ? Uncertainty in logN
--------------------------------------------------------------------------------
Note (1): Some of the H I column densities are given as ranges. In these cases
          the logN is the lower range and uplogN is the upper range.
--------------------------------------------------------------------------------
J0125 0.3790   H I     15.48       0.02
J0125 0.3790   C II   <13.46      
J0125 0.3790   N II   <15.50      
J0125 0.3790   N V    <14.23      
J0125 0.3790   O I    <14.52      
J0125 0.3790   Si II  <13.24      
J0125 0.3790   Si III <13.07      
J0125 0.3790   Si IV  <12.43      
J0125 0.3790   Ca II  <11.55      
J0125 0.3790   Mg I   <11.17      
J0125 0.3790   Mg II  <11.74      
J0125 0.3790   Mn II  <12.41      
J0125 0.3790   Fe II  <12.58      
J0228 0.2073   H I     15.26       0.02
J0228 0.2073   C II   <12.79      
J0228 0.2073   C III   13.89       0.3
J0228 0.2073   N II   <12.97      
J0228 0.2073   N III   13.89       0.19
J0228 0.2073   N V     13.53       0.20
J0228 0.2073   O I    <13.30      
J0228 0.2073   Si II  <11.78      
J0228 0.2073   Si III <12.99      
J0228 0.2073   Si IV  <12.43      
J0228 0.2677   H I     14.21       0.01
J0228 0.2677   C II   <12.84      
J0228 0.2677   C III  <12.00      
J0228 0.2677   N II   <12.88      
J0228 0.2677   N V    <12.85      
J0228 0.2677   O I    <13.24      
J0228 0.2677   Si II  <12.05      
J0228 0.2677   Si III <11.52      
J0228 0.2677   Si IV  <12.43      
J0351 0.3251   H I     15.26       0.02
J0351 0.3251   C II   <13.23      
J0351 0.3251   C III   13.96       0.38
J0351 0.3251   N II   <13.07      
J0351 0.3251   N III  <13.33      
J0351 0.3251   N V    <13.33      
J0351 0.3251   O I    <14.09      
J0351 0.3251   Si II  <12.50      
J0351 0.3251   Si III <12.70      
J0351 0.3251   Ca II  <11.29      
J0351 0.3251   Mg I   <11.07      
J0351 0.3251   Mg II  <11.70      
J0351 0.3251   Mn II  <12.29      
J0351 0.3251   Fe II  <12.46      
J0407 0.0914   H I     14.36       0.01
J0407 0.0914   C II   <12.25      
J0407 0.0914   C IV   <12.48      
J0407 0.0914   N II   <12.52      
J0407 0.0914   N V    <12.22      
J0407 0.0914   O I    <12.69      
J0407 0.0914   Si II  <11.39      
J0407 0.0914   Si III  12.40       0.02
J0407 0.0914   Ca II  <11.11      
J0407 0.0914   Mg I   <11.23      
J0407 0.0914   Mg II  <11.98      
J0853 0.0909   H I     14.68       0.04
J0853 0.0909   C II   <13.03      
J0853 0.0909   C IV   <13.20      
J0853 0.0909   N II   <13.16      
J0853 0.0909   N V    <12.90      
J0853 0.0909   O I    <13.44      
J0853 0.0909   Si II  <11.88      
J0853 0.0909   Si III  13.10       0.03
J0853 0.0909   Si IV  <12.48      
J0910 0.2644   H I     15.47       0.07
J0910 0.2644   C II   <13.58      
J0910 0.2644   C III  <14.16      
J0910 0.2644   N II   <14.32      
J0910 0.2644   N III  <14.65      
J0910 0.2644   N V    <13.54      
J0910 0.2644   O I    <14.37      
J0910 0.2644   Si II  <13.33      
J0910 0.2644   Si III  12.80       0.30
J0910 0.2644   Si IV  <12.97      
J0925 0.2471   H I     19.58       0.02
J0925 0.2471   C II   >16.20       
J0925 0.2471   N II   >15.84       
J0925 0.2471   N V     13.73       0.13
J0925 0.2471   O I     16.29       0.46
J0925 0.2471   Si II   14.48       0.08
J0925 0.2471   Si III >14.00       
J0925 0.2471   Si IV  <13.18      
J0925 0.2471   Ca II  <11.55      
J0925 0.2471   Mg I    12.56       1.45
J0925 0.2471   Mg II  >14.11       
J0925 0.2471   Mn II   12.71       7.8
J0925 0.2471   Fe II   14.10       0.16
J0928 0.1540   H I     19.47       0.02
J0928 0.1540   C II   >15.20       
J0928 0.1540   C IV    14.66       0.06
J0928 0.1540   N II   >15.04
J0928 0.1540   N III   14.60       0.61
J0928 0.1540   N V    <13.58       
J0928 0.1540   O I    >14.00       
J0928 0.1540   Si II  >14.69       
J0928 0.1540   Si III >14.15       
J0928 0.1540   Si IV  <13.18      
J0928 0.1540   Ca II   12.88       0.02
J0928 0.1540   Mg I    12.95       1.70
J0928 0.1540   Mg II  >15.18       
J1009 0.3556   H I     18.96       0.07
J1009 0.3556   C II   >15.22       
J1009 0.3556   C III  >16.60       
J1009 0.3556   N II    14.48       0.05
J1009 0.3556   N III   14.59       0.08
J1009 0.3556   N V    <14.16       
J1009 0.3556   O I    <14.09       
J1009 0.3556   Si II   14.46       0.04
J1009 0.3556   Si III >14.91       
J1009 0.3556   Ca II   11.81       0.05
J1009 0.3556   Mg I    12.26       1.80
J1009 0.3556   Mg II  >14.96       
J1009 0.3556   Mn II  <11.95       
J1009 0.3556   Fe II   13.94       0.02
J1119 0.0597   H I     13.68       0.02
J1119 0.0597   C II   <12.31      
J1119 0.0597   C IV   <12.52      
J1119 0.0597   N II   <13.04      
J1119 0.0597   N V    <13.17      
J1119 0.0597   O I    <12.99      
J1119 0.0597   Si II  <11.77      
J1119 0.0597   Si III <11.56      
J1119 0.0597   Si IV  <11.91      
J1119 0.0597   Ca II  <10.85      
J1133 0.2366   H I     18.35 19.00
J1133 0.2366   C II    14.87       0.03
J1133 0.2366   C III  >14.63      
J1133 0.2366   N II    14.68       0.89
J1133 0.2366   N V    <13.47      
J1133 0.2366   O I    <14.14      
J1133 0.2366   Si II   13.75       0.04
J1133 0.2366   Si III >13.85      
J1133 0.2366   Si IV  <13.78      
J1133 0.2366   Ca II  <11.54      
J1133 0.2366   Mg I   <11.38      
J1133 0.2366   Mg II   13.63       0.12
J1133 0.2366   Mn II  <12.40      
J1133 0.2366   Fe II   13.61       0.29

